Attention-based Convolutional Autoencoders for 3D-Variational Data Assimilation

We propose a new 'Bi-Reduced Space' approach to solving 3D Variational Data Assimilation using Convolutional Autoencoders. We prove that our approach has the same solution as previous methods but has significantly lower computational complexity; in other words, we reduce the computational cost without affecting the data assimilation accuracy. We tested the new method with data from a real-world application: a pollution model of a site in Elephant and Castle, London and found that we could reduce the size of the background covariance matrix representation by O(10^3) and, at the same time, increase our data assimilation accuracy with respect to existing reduced space methods.

==> code_examples/get_new_data.py <==
from VarDACAE import GetData
from VarDACAE.settings.models.CLIC import CLIC

class NewLoaderClass(GetData):
    def get_X(self, settings):
        "Arguments:
               settings: (A settings.Config class)
        returns:
            np.array of dimensions B x nx x ny x nz "
            
        # ... calculate / load or download X
        # For an example see VarDACAE.data.load.GetData.get_X"""
        return X


class NewConfig(CLIC):
    def __init__(self, CLIC_kwargs, opt_kwargs):
        super(CLIC, self).__init__(**CLIC_kwargs)
        self.n3d = (100, 200, 300)  # Define input domain size
                                    # This is used by ConvScheduler
        self.X_FP = "SET_IF_REQ_BY_get_X"
        # ... use opt_kwargs as desired



CLIC_kwargs =  {"model_name": "Tucodec", "block_type": "NeXt",
                "Cstd": 64, "loader": NewLoaderClass}
                # NOTE: do not initialize NewLoaderClass

settings = NewConfig(CLIC_kwargs, opt_kwargs)



==> code_examples/train_model.py <==
from VarDACAE import TrainAE, BatchDA
from VarDACAE.settings.models.CLIC import CLIC

model_kwargs = {"model_name": "Tucodec", 
                "block_type": "NeXt", "Cstd": 32}

settings = CLIC(**model_kwargs)    
expdir = "experiments/"      #dir to save results/models

trainer = TrainAE(settings, expdir, batch_sz=16)
model = trainer.train(num_epochs=150) 

#evaluate DA on the test set:
results_df = BatchDA(settings, AEModel=model).run()
